Program Structure Aware Precondition Generation

We introduce a novel approach for inferring natural preconditions from code. Our technique produces preconditions of high quality in terms of both correctness (modulo a test generator) and naturalness. Prior works generate preconditions from scratch through combinations of boolean predicates, but fall short in readability and ease of comprehension. Our innovation lies in, instead, leveraging the structure of a target method as a seed to infer a precondition through program transformations. Our evaluation shows that humans can more easily reason over preconditions inferred using our approach. Lastly, we instantiate our technique into a framework which can be applied at scale. We present a dataset of ~18k Java (method, precondition) pairs obtained by applying our framework to 87 real-world projects. We use this dataset to both evaluate our approach and draw useful insights for future research in precondition inference.

==> examples/12927/12927_mut.java <==
void load() {
    try {
        File settingsFile = new File("./conf/settings/settings.xml");
        if (settingsFile.exists()) {
            SAXBuilder builder = new SAXBuilder();
            Document settingsDoc = builder.build(settingsFile);
            Element settingsRoot = settingsDoc.getRootElement();
            this.timeInterval = Integer.valueOf(settingsRoot.getChildText("timeInterval")).intValue();
            this.model.setTimeLeft(this.timeInterval);
            this.priceSteps = Integer.valueOf(settingsRoot.getChildText("priceSteps")).intValue();
            this.currency = settingsRoot.getChildText("currency");
            this.backgroundImagePath = settingsRoot.getChildText("backgound");
            String standardLogicValue = settingsRoot.getChildText("standardLogic");
            if ("n".equals(standardLogicValue)) {
                this.standardLogic = false;
            } else {
                this.standardLogic = true;
            }
            this.message = settingsRoot.getChildText("message");
            setMessageSpeed((new Integer(settingsRoot.getChildText("messageSpeed"))).intValue());
        }
    } catch (Exception e1) {
        this.model.getLog().error(this, e1);
    }
}

==> examples/16626/16626_mut.java <==
   boolean isAuthorized(AuthorizationContext context, AuthorizedAction action) {
      Map<AuthorizationModule, AuthorizationVote> votes = 
        new HashMap<AuthorizationModule, AuthorizationVote>(!!!this.authorizationModules!!!.size());
      for (AuthorizationModule module : this.authorizationModules) {
          if (!!!module!!!.supports(action)) {
            AuthorizationVote vote = module.isAuthorized(context, action);
            votes.put(module, vote);
          }
      }
      return !!!this.strategy!!!.isAuthorized(context, action, votes);
   }

==> examples/16626/16626_pre.java <==
   boolean M_pre(AuthorizationContext context, AuthorizedAction action) {
      if (authorizationModules == null)
          return false;
      for (AuthorizationModule module : authorizationModules) {
          if (module == null)
              return false;
      }
      if (strategy == null)
          return false;
      return true;
   }

==> examples/446/446_1.java <==
boolean M_pre(Year y) {
    if (y == null) return false;
    int var_a = y.diff(this.end);
    redateBy(var_a);
    return false;
} 

==> examples/446/446_2.java <==
boolean M_pre(Year y) {
  if (y == null) return false;
  int var_a;
  try {
      var_a = y.diff(this.end);
  } catch (NullPointerException e) {
      return true;
  }

  redateBy(var_a);



  return false;
} 

==> examples/446/446_3.java <==
boolean M_pre(Year y) {
  if (y == null) return false;
  int var_a;
  try {
    var_a = y.diff(this.end);
  } catch (NullPointerException e) {
    return true;
  }
  try {
    redateBy(var_a);
  } catch (NullPointerException e) {
    return true;
  }
  return false;
}

==> examples/446/446_seed.java <==
boolean M_pre(Year y) {
    int var_a = y.diff(this.end);
    redateBy(var_a);
    return false;
} 

==> examples/Add/Add_context.java <==
Context:



int getSignValue() {
 return m_sign;
}




.

==> examples/Decrement/Decrement.java <==
BigInteger Decrement(BigInteger val) {

  BigInteger One = BigInteger(1);

  try {
    return val.Sub(One);
  } catch (NullPointerException e) {
    return BigInteger(-1);
  }

}

==> examples/Decrement/Decrement_exhaustive.java <==
boolean M_pre_i(BigInteger val) {
 BigInteger One = BigInteger(1);
 try {
    if (val == null) 
      return false;
    val.Sub(One);
 } catch (NullPointerException e) {
    BigInteger(-1);
    return true;
 }
}

==> examples/Decrement/Decrement_exhaustive_final.java <==
boolean M_pre(BigInt val) {
  if (val == null) 
    return false;
  return true;
}

==> examples/Decrement/Decrement_ours.java <==
boolean M_pre_i(BigInt val) {
 BigInt One = BigInt(1);
 try {


    val.Sub(One);
 } catch (NPE e) {
  BigInt(-1);
  return true;
  }
}

==> examples/Decrement/Decrement_ours_final.java <==
boolean M_pre(BigInt val) {
  return true;
}

==> examples/Decrement/Decrement_seed.java <==
boolean Decrement_pre(BigInteger val) {
  BigInteger One = BigInteger(1);
  try {
    val.Sub(One);
  } catch (NullPointerException e) {
    BigInteger(-1);
    return true;
  }
}

==> examples/Decrement/tests_ours.java <==
T -> 
  {(val) -> true, (null) -> true}

==> examples/Decrement/tests_theirs.java <==
void test() {
  boolean b1 = M_pre_i(null);
  assertFalse(b1); //legal input!

  boolean b2 = M_pre_i(BigInteger(1));
  assertTrue(b2);
}


==> examples/DivideAndRemainder/DivideAndRemainder_context.java <==
public int getIntValue() {
    if (m_sign == 0) {
        return 0;
    } else if (m_sign > 0) {
        return m_magnitude[m_magnitude.length - 1];
    } else {
        return -m_magnitude[m_magnitude.length - 1];
    }
}


==> examples/DivideAndRemainder/DivideAndRemainder_daikon.java <==
this.BitsPerInt == val.BitsPerInt
this.m_quote == val.m_quote
this.m_magnitude != null
this.m_quote == -1
val != null
val.m_sign one of { -1, 1 }
val.m_sign != 0
val.m_magnitude != null
val.m_numBits one of { -1, 1 }
val.m_numBits != 0
val.m_numBitLength one of { -1, 2 }
val.m_numBitLength != 0
size(val.m_magnitude[]) >= 1
this.m_sign % val.m_sign == 0
this.m_numBitLength % this.m_numBits == 0
this.m_numBits >= this.m_quote
size(this.m_magnitude[]) % this.m_numBits == 0
this.m_numBits <= size(this.m_magnitude[])
size(this.m_magnitude[])-1 % this.m_numBits == 0
size(val.m_magnitude[]) % this.m_numBits == 0
this.m_numBits <= size(val.m_magnitude[])
size(val.m_magnitude[])-1 % this.m_numBits == 0
this.m_numBitLength >= this.m_quote
this.m_numBitLength % val.m_numBits == 0
this.m_numBitLength != size(this.m_magnitude[])
this.m_numBitLength != size(val.m_magnitude[])
this.m_numBitLength != size(val.m_magnitude[])-1
this.m_quote <= val.m_numBits
this.m_quote <= val.m_numBitLength
this.m_quote <= size(this.m_magnitude[])-1
this.m_quote < size(val.m_magnitude[])-1
val.m_numBits <= size(this.m_magnitude[])
size(this.m_magnitude[]) % val.m_numBits == 0
size(this.m_magnitude[])-1 % val.m_numBits == 0
val.m_numBits <= size(val.m_magnitude[])
size(val.m_magnitude[]) % val.m_numBits == 0
val.m_numBits != size(val.m_magnitude[])-1
size(val.m_magnitude[])-1 % val.m_numBits == 0
val.m_numBitLength <= size(this.m_magnitude[])-1
size(this.m_magnitude[])-1 % val.m_numBitLength == 0
val.m_numBitLength != size(val.m_magnitude[])
val.m_numBitLength != size(val.m_magnitude[])-1
size(val.m_magnitude[])-1 % val.m_numBitLength == 0


==> examples/DivideAndRemainder/DivideAndRemainder_theirs_us.java <==
Precondition:

(not (val == null))
and (
      (val.getIntValue() == val.m_sign and (
            (val.getIntValue() <= -1) or
            ((not (val.getIntValue() <= -1)) and 
             (not (val.getIntValue() <= 0))
            ))
      ) or
      (not (val.getIntValue() == val.m_sign))
)


==> examples/DivideAndRemainder/context_theirs.java <==
Context:



int getIntValue() {
  return m_sign == 0 ? 0 
      : m_sign > 0 ? m_magnitude[m_magnitude.length - 1] 
                  : -m_magnitude[m_magnitude.length - 1];
}


.

==> examples/GCD/GCD_context1_ours.java <==
Context:






NetBigInteger Mod(NetBigInteger m) {
  if (m.m_sign < 1)
    throw new ArithmeticException("Modulus must be positive");
  NetBigInteger biggie = Remainder(m);
  return (biggie.m_sign >= 0 ? biggie : biggie.Add(m));
}






.

==> examples/GCD/GCD_context1_theirs.java <==
valueSignValue = value != null ? value.m_sign : rand_int();
targetSignValue = target != null ? target.m_sign : rand_int();

==> examples/GCD/GCD_context2_ours.java <==
NetBigInteger Remainder(NetBigInteger n) {
  if (n.m_sign == 0)
    throw new ArithmeticException("Division by zero error");
  if (m_sign == 0)
    return Zero;
  if (n.m_magnitude.length == 1) {
    int val = n.m_magnitude[0];
    if (val > 0) {
      if (val == 1)
        return Zero;
      int rem = Remainder(val);
      return rem == 0 ? Zero : new NetBigInteger(m_sign, new int[] { rem }, false);
    }
  }
  if (CompareNoLeadingZeroes(0, m_magnitude, 0, n.m_magnitude) < 0)
    return this;
  int[] result;
  if (n.QuickPow2Check()) {
    result = LastNBits(n.Abs().getBitLength() - 1);
  } else {
    result = (int[]) m_magnitude.clone();
    result = Remainder(result, n.m_magnitude);
  }
  return new NetBigInteger(m_sign, result, true);
}

==> examples/GCD/GCD_context3_ours.java <==
NetBigInteger Add(NetBigInteger value) {
  if (m_sign == 0)
    return value;
  if (m_sign != value.m_sign) {
    if (value.m_sign == 0)
        return this;
    if (value.m_sign < 0)
        return Subtract(value.Negate());
    return value.Subtract(Negate());
  }
  return AddToMagnitude(value.m_magnitude);
}

==> examples/Max/Max_context.java <==
Context:

int CompareTo(NetBigInteger value) {
  return m_sign < value.m_sign ? -1 : 
      m_sign > value.m_sign ? 1 : 
      m_sign == 0 ? 0 :
      m_sign * CompareNoLeadingZeroes(0, m_magnitude,
                                    0, value.m_magnitude);
}
.

==> examples/Mod/Mod_theirs_context.java <==
boolean M_pre(NetBigInteger value) {
  if (value == null)
    return false;
  NetBigInteger r;
  NetBigInteger u = this;
  NetBigInteger v = value;
  while (v.m_sign != 0) {
    try {
       r = u.Mod(v);
    } catch (NullPointerException e) {
      return false;
    } catch (ArithmeticException e) {
      return false;
    }
    v = r;
  }
  return true;
}

==> examples/Seed/intra_bad.java <==
boolean foo_pre(Object a) {
    int i =0;
    if (a == null) return false;
    while (i < a.bar) 
        a = taz(); 
        i += 1;
    } 
    return true;
}


==> examples/Seed/intra_good.java <==
void foo_pre(Object a) {
    while (true) 
        if (a == null) return false;
        if (i < a.bar) {
            a = taz(); 
        } else {
            break;
        }
        i += 1;
    } 
}


==> examples/Stack.java <==
public class Stack {
    private int maxSize;
    private long[] stackArray;
    private int top;
    
    public Stack(int s) {
        maxSize = s;
        stackArray = new long[maxSize];
        top = -1;
    } 
    
    public void push(long j) {
        if (top+1 > maxSize) { //bug here... 
            stackArray = Arrays.copyOf(stackArray, maxSize+1);
            maxSize += 1;
        }
        
        stackArray[++top] = j;
    }
    
    public long pop() {
        if (this.isEmpty()) {
            throw new RuntimeException("Stack is empty");
        }
        return stackArray[top--]; 
    }
    
    public boolean isEmpty() {
        return (top == -1);
    }
    
}


==> examples/Stack_ESTest.java <==
public void test0()  throws Throwable  {
    boolean boolean0 = pre_Stack(4559);
    assertFalse(boolean0);
}

public void test1()  throws Throwable  {
  try { 
    pre_Stack((-507));
    fail("Expecting exception: NegativeArraySizeException");
  
  } catch(NegativeArraySizeException e) {
     verifyException("Extended_Stack", e);
  }
}



==> examples/Stack_constructor.java <==
public Stack(int s) {
  maxSize = s;
  stackArray = new long[maxSize];
  top = -1;

} 


==> examples/Stack_template.java <==
boolean Stack_pre(int s) {
  maxSize = s;
  stackArray = new long[maxSize];
  top = -1;
  return true;
} 


==> examples/Stack_wrapped.java <==
boolean Stack_pre(int s) {
  maxSize = s;

  if (maxSize < 0) return false;
  stackArray = new long[maxSize];
  top = -1;
  return true;
} 


==> examples/inline/inline_complex_MUT.java <==
ByteBuffer toByteBuffer(String paramString) {
    return ByteBuffer.wrap((new EncodedByteData(paramString)).getData());
}

==> examples/inline/inline_complex_pre.java <==
boolean func(String paramString) {
    try {
        new EncodedShortData(paramString);
    } catch (NumberFormatException e) {
        return true;
    }
    return false;
}

==== inline-1 ====
static boolean func(String paramString) {
    try {
        decodeData(paramString);
    } catch (NumberFormatException e) {
        return true;
    }
    return false;
}

==== inline-2 ====
static boolean func(String paramString) {
    String[] arrayOfString = paramString.split(",\\s*");
    for (String str : arrayOfString) {
        try {
            Byte.parseByte(str);
        } catch (NumberFormatException e) {
            return true;
        }
    } 
    return false;
}

cant inline parseByte because it's an external dependency

==> examples/inline/inline_no_source_MUT.java <==
String getNextValueAsHex(String paramString, int paramInt) {
    return paramString.substring(paramInt, paramInt + 4);
}

==> examples/inline/inline_no_source_pre.java <==
 boolean func(String paramString, int paramInt) {
    try {
        paramString.substring(paramInt);
    } catch (IndexOutOfBoundsException e) {
        return true;
    }
    return false;
}

==> user_study/P1/input1.java <==
Input:

val: NetBigInteger = null

==> user_study/P1/input2.java <==
Input:

val: NetBigInteger
---------------------------
m_sign: int = 1            
m_magnitude: int[] = {16}    
---------------------------

==> user_study/P1/input3.java <==
Input:

val: NetBigInteger
---------------------------
m_sign: int = 0            
m_magnitude: int[] = {}    
---------------------------

==> user_study/P2/input1.java <==
Input:

value: NetBigInteger = null        target: NetBigInteger
                                   ---------------------------
                                   m_sign: int = 0            
                                   m_magnitude: int[] = {}    
                                   ---------------------------


==> user_study/P2/input1_nc.java <==
Input:

value: NetBigInteger = null 

==> user_study/P2/input2.java <==
Input:

value: NetBigInteger                                  target: NetBigInteger
-----------------------------------------------       ----------------------------------
m_sign: int = -1                                      m_sign: int = 1            
m_magnitude: int[] = {-1966660860, -1981284352}       m_magnitude: int[] = {16777216, 0}    
------------------------------------------------      -----------------------------------


==> user_study/P2/input2_nc.java <==
Input:

value: NetBigInteger                             
-----------------------------------------------  
m_sign: int = -1                                         
m_magnitude: int[] = {-1966660860, -1981284352}  
-----------------------------------------------


==> user_study/P2/input3.java <==
Input:

value: NetBigInteger           target: NetBigInteger
-------------------------      --------------------------
m_sign: int = 0                m_sign: int = 0            
m_magnitude: int[] = {}        m_magnitude: int[] = {}    
-------------------------      --------------------------


==> user_study/P2/input3_nc.java <==
Input:

value: NetBigInteger      
------------------------- 
m_sign: int = 0                    
m_magnitude: int[] = {}    
-------------------------    


==> user_study/P3/input1.java <==
Input:

value: NetBigInteger = null        target: NetBigInteger
                                   -------------------------------------------------
                                   m_sign: int = 3486            
                                   m_magnitude: int[] = {0, 0, 0, 0, 0, 0, 0, 0, 0}     
                                   --------------------------------------------------


==> user_study/P3/input3.java <==
Input:

value: NetBigInteger                             target: NetBigInteger
--------------------------------------------     ---------------------------------------
m_sign: int = -1                                 m_sign: int = -1            
m_magnitude: int[] = {0, 0, 0, 0, 0, 0, 0, 0}    m_magnitude: int[] = {0, 0, 0, 0, 0, 0} 
---------------------------------------------    ----------------------------------------


==> user_study/P4/input1.java <==
Input:

m: NetBigInteger
---------------------------
m_sign: int = 0            
---------------------------

==> user_study/P4/input2.java <==
Input:

m: NetBigInteger
---------------------------
m_sign: int = 1            
---------------------------

==> user_study/P4/input3.java <==
Input:

m: NetBigInteger = null

==> user_study/P5/input1.java <==
Input:

value: NetBigInteger           target: NetBigInteger
-------------------------      --------------------------
m_sign: int = -1               m_sign: int = 0            
m_magnitude: int[] = {}        m_magnitude: int[] = {}    
-------------------------      --------------------------


==> user_study/P5/input2.java <==
Input:

value: NetBigInteger = null        target: NetBigInteger
                                   ---------------------------
                                   m_sign: int = 0            
                                   m_magnitude: int[] = {}    
                                   ---------------------------


==> user_study/P5/input3.java <==
Input:

value: NetBigInteger           target: NetBigInteger
-------------------------      --------------------------
m_sign: int = -1               m_sign: int = 1            
m_magnitude: int[] = {}        m_magnitude: int[] = {}    
-------------------------      --------------------------

